Generic non-convergence of low-temperature Ising Glauber dynamics on $\mathbb Z^2$

We study how typical convergence is, in the topological sense of Baire category, for the heat-bath Glauber dynamics of the nearest-neighbour, zero-field Ising model on $\mathbb Z^2$ started from translation-invariant initial laws. At sufficiently low positive temperature, we show that the initial laws whose evolution has both the plus and the minus phase as weak subsequential limits form a dense $G_\delta$ subset of the space of translation-invariant laws with the weak topology. Consequently, the initial laws for which the dynamics converges in distribution form a meagre set, which gives a partial answer to an open problem posed by Liggett. In particular, a large initial magnetisation does not force convergence to the plus phase, even for spatially ergodic initial laws. The proof combines equilibrium and mixing estimates of Gheissari and Sly with a periodic grid of plus spins of vanishing density and Baire's theorem, and it applies to all reversible monotone Glauber dynamics for the Ising model.

==> figures/build_figures.sh <==
#!/bin/sh
# Regenerate the figure data and the frozen PDFs fig_sandwich.pdf, fig_family.pdf, fig_square.pdf.
set -e
cd "$(dirname "$0")"
python3 -I make_figure_data.py
for n in sandwich family square; do
  pdflatex -interaction=nonstopmode -halt-on-error fig_$n.tex > /dev/null
done
rm -f fig_*.aux fig_*.log
echo "figures built"


==> figures/make_figure_data.py <==
#!/usr/bin/env python3
"""Generate the data files read by the TikZ figures (fixed seed, reproducible).

data/square_interface.tex  schematic interface around the minus square Lambda
                           (square figure)
data/sandwich_params.tex   grid parameters of the pixel panels (sandwich figure)
data/sandwich_left.tex     minus pixels of xi^v_0              (sandwich, left)
data/sandwich_mid.tex      minus pixels of Phi^+_v(sigma)      (sandwich, middle)

The right panel of the sandwich figure (all plus) has no minus pixels.
The script asserts the pointwise order left <= middle <= right of the sandwich figure.
"""
import math
import os
import random

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")
os.makedirs(DATA, exist_ok=True)

# ---------------------------------------------------------------------------
# Square figure: schematic interface around Lambda = [-LH, LH]^2 (coordinates in cm).
# Excursions are drawn from a reflected random-walk bridge on each side; they
# illustrate typical fluctuations and are not a bound.
LH = 2.2          # half side of Lambda in the drawing; must match fig_square_body.tex
BASE = 0.045      # minimal distance of the curve from R (keeps the line visible)
AMP = 0.11        # scale of the excursions (schematic ell^{1/2})
PER_SIDE = 12


def excursion(n, rng):
    """Absolute value of a discrete Brownian bridge with n interior points."""
    steps = [rng.gauss(0.0, 1.0) for _ in range(n + 1)]
    walk = [0.0]
    for s in steps:
        walk.append(walk[-1] + s)
    total = walk[-1]
    bridge = [walk[k] - k / (n + 1) * total for k in range(n + 2)]
    scale = max(abs(b) for b in bridge) or 1.0
    return [abs(b) / scale for b in bridge[1:-1]]


def square_interface(rng):
    pts = []
    corner = BASE + 0.02
    # sides traversed counter-clockwise: bottom, right, top, left
    sides = [((-1, -1), (1, 0), (0, -1)), ((1, -1), (0, 1), (1, 0)),
             ((1, 1), (-1, 0), (0, 1)), ((-1, 1), (0, -1), (-1, 0))]
    for (cx, cy), (tx, ty), (nx, ny) in sides:
        pts.append((cx * (LH + corner), cy * (LH + corner)))
        ex = excursion(PER_SIDE, rng)
        for k in range(PER_SIDE):
            s = (k + 1) / (PER_SIDE + 1)          # position along the side
            d = BASE + AMP * ex[k]
            x = cx * LH + tx * 2 * LH * s + nx * d
            y = cy * LH + ty * 2 * LH * s + ny * d
            pts.append((x, y))
    # all points lie outside Lambda
    for x, y in pts:
        assert max(abs(x), abs(y)) > LH, (x, y)
    top = [(x, y) for x, y in pts if y > LH and abs(x) < LH]
    xmax, ymax = max(top, key=lambda p: p[1])
    coords = " ".join(f"({x:.3f},{y:.3f})" for x, y in pts)
    path = f"plot[smooth cycle, tension=0.5] coordinates {{{coords}}}"
    with open(os.path.join(DATA, "square_interface.tex"), "w") as f:
        f.write("% generated by make_figure_data.py -- do not edit\n")
        f.write(f"\\fill[figMinusLight] {path};\n")
        f.write(f"\\draw[figInterface, semithick] {path};\n")
        f.write(f"\\def\\figSquareExcX{{{xmax:.3f}}}\n")
        f.write(f"\\def\\figSquareExcY{{{ymax:.3f}}}\n")


# ---------------------------------------------------------------------------
# Sandwich figure: pixel panels on the grid of squares of side LP with corridors of
# width CP, period P = LP + CP, offset (AX, AY); panel of N x N pixels.
N, LP, CP = 40, 14, 2
P = LP + CP
AX, AY = 5, 9
P_MINUS_PLUS_PHASE = 0.05   # illustrative minus density of the plus phase


def in_square(i, j):
    return (i - AX) % P < LP and (j - AY) % P < LP


def runs(minus):
    """Merge horizontal runs of minus pixels into rectangles."""
    out = []
    for j in range(N):
        i = 0
        while i < N:
            if minus[j][i]:
                k = i
                while k < N and minus[j][k]:
                    k += 1
                out.append(f"\\fill ({i},{j}) rectangle ({k},{j + 1});")
                i = k
            else:
                i += 1
    return out


def sandwich(rng):
    left = [[False] * N for _ in range(N)]
    mid = [[False] * N for _ in range(N)]
    right = [[False] * N for _ in range(N)]
    for j in range(N):
        for i in range(N):
            if in_square(i, j):
                left[j][i] = True                       # xi^v_0 = -1 on the squares
                mid[j][i] = rng.random() < 0.5          # sigma on the squares
            else:
                left[j][i] = rng.random() < P_MINUS_PLUS_PHASE  # eta_0 on corridors
                mid[j][i] = False                       # +1 on the corridors
    # pointwise order: minus in a higher configuration forces minus below it
    for j in range(N):
        for i in range(N):
            assert (not mid[j][i]) or left[j][i]
            assert (not right[j][i]) or mid[j][i]
    for name, conf in (("left", left), ("mid", mid)):
        with open(os.path.join(DATA, f"sandwich_{name}.tex"), "w") as f:
            f.write("% generated by make_figure_data.py -- do not edit\n")
            f.write("\n".join(runs(conf)) + "\n")
    with open(os.path.join(DATA, "sandwich_params.tex"), "w") as f:
        f.write("% generated by make_figure_data.py -- do not edit\n")
        f.write(f"\\def\\figSandN{{{N}}}\\def\\figSandL{{{LP}}}"
                f"\\def\\figSandP{{{P}}}\\def\\figSandAX{{{AX}}}"
                f"\\def\\figSandAY{{{AY}}}\n")
    dens = sum(not in_square(i, j) for i in range(N) for j in range(N)) / N**2
    return dens


if __name__ == "__main__":
    rng = random.Random(20261118)
    square_interface(rng)
    dens = sandwich(rng)
    print(f"Sandwich figure: corridor fraction in the panel = {dens:.3f}, "
          f"periodic value = {1 - LP**2 / P**2:.3f}")

